Sparse mean localization by information theory

Sparse feature selection is necessary when we fit statistical models, we have access to a large group of features, don't know which are relevant, but assume that most are not. Alternatively, when the number of features is larger than the available data the model becomes over parametrized and the sparse feature selection task involves selecting the most informative variables for the model. When the model is a simple location model and the number of relevant features does not grow with the total number of features, sparse feature selection corresponds to sparse mean estimation. We deal with a simplified mean estimation problem consisting of an additive model with gaussian noise and mean that is in a restricted, finite hypothesis space. This restriction simplifies the mean estimation problem into a selection problem of combinatorial nature. Although the hypothesis space is finite, its size is exponential in the dimension of the mean. In limited data settings and when the size of the hypothesis space depends on the amount of data or on the dimension of the data, choosing an approximation set of hypotheses is a desirable approach. Choosing a set of hypotheses instead of a single one implies replacing the bias-variance trade off with a resolution-stability trade off. Generalization capacity provides a resolution selection criterion based on allowing the learning algorithm to communicate the largest amount of information in the data to the learner without error. In this work the theory of approximation set coding and generalization capacity is explored in order to understand this approach. We then apply the generalization capacity criterion to the simplified sparse mean estimation problem and detail an importance sampling algorithm which at once solves the difficulty posed by large hypothesis spaces and the slow convergence of uniform sampling algorithms.

==> script.R <==
library(ggplot2)
library(reshape)
library(abind) 

source("./functions.R")

################################################################################
# Set Parameters
################################################################################

n <- 100
reps.Z <- 100
reps.mu <- 1000
d <- 10
k <- c(1,4)
num.spars <- length(k)
hyp.size <- choose(d,k)
max.hyp.size <- 2^d
set.seed(1)
C <- get.hyp.sp(d)
Cs <- get.res.hyp.sp(d, k)
mu0 <- sapply(Cs, function(mat) mat[,sample(1:ncol(mat),size=1)])            # the "true" localization parameter
dimnames(mu0) <- list(component=1:d, sparsity=k) 

num.noise <- 20            							
noise.level <- seq(0.1,15,length.out=num.noise)		 							
dim.data <- c(sparsity=num.spars,component=d,repetition=reps.Z,Zs=2, noise=num.noise)
dimnames.data <- list(sparsity=k, component=seq(d),repetition=seq(reps.Z),Zs=c("Z1","Z2"), noise.level=seq(num.noise))
num.betas <- 100
beta <- seq(1e-12, 100, length.out=num.betas)


################################################################################
# Script
################################################################################



#simulate data
set.seed(4)
data.arr <- sim.data(n, noise.level, dim.data, dimnames.data)

#calculate gen capacity 

res.mean.n2          <- get.gen.capacity(data.arr, Cs, mu0, beta, cost.mean.n2)
res.smpl.mean.n2     <- get.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.smpl.n2)
res.imp.smpl.mean.n2 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n2)

res.mean.n1          <- get.gen.capacity(data.arr, Cs, mu0, beta, cost.mean.n1)
res.smpl.mean.n1     <- get.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.smpl.n1)
res.imp.smpl.mean.n1 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n1)

########################################################
#Compare sampling and exhaustive methods for 1 d
########################################################

###############################
# R(mu,X)=sum(mu-X_bar)^2
###############################

##################
# Gen. capacity
##################

choose.sparsity <- 2

max.gen <- max(c(res.mean.n2$info$gen.capacity[choose.sparsity,],res.smpl.mean.n2$info$gen.capacity[choose.sparsity,],res.imp.smpl.mean.n2$info$gen.capacity[choose.sparsity,])) 
plot(noise.level,res.mean.n2$info$gen.capacity[choose.sparsity,], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="noise level", ylab="generalization capacity", main="generalization capacity vs. noise")
lines(noise.level,res.smpl.mean.n2$info$gen.capacity[choose.sparsity,], col="blue", type="b",pch=2)
lines(noise.level,res.imp.smpl.mean.n2$info$gen.capacity[choose.sparsity,], col="green", type="b",pch=3)
legend('topright', legend=c('exhaustive','sampling','imp. sampling'), col=c("black","blue","green"),pch=c(1,2,3),lwd=c(3.5,  3.5, 3.5))


##################
# SD Info Content
##################

max.gen <- max(c(res.mean.n2$info$sd.gen.capacity[choose.sparsity,],res.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,],res.imp.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,])) 
plot(noise.level,res.mean.n2$info$sd.gen.capacity[choose.sparsity,], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="noise level", ylab="std dev info", main="std. dev. info. content vs. noise")
lines(noise.level,res.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,], col="blue", type="b",pch=2)
lines(noise.level,res.imp.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,], col="green", type="b",pch=3)
legend('topright', legend=c('exhaustive','sampling','imp. sampling'), col=c("black","blue","green"),pch=c(1,2,3),lwd=c(3.5,  3.5, 3.5))

###############################
# R(mu,X)=sum(|mu-X_bar|)
###############################


##################
# Gen. capacity
##################

choose.sparsity <- 2

max.gen <- max(c(res.mean.n1$info$gen.capacity[choose.sparsity,],res.smpl.mean.n1$info$gen.capacity[choose.sparsity,],res.imp.smpl.mean.n1$info$gen.capacity[choose.sparsity,])) 
plot(noise.level,res.mean.n1$info$gen.capacity[choose.sparsity,], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="noise level", ylab="generalization capacity", main="generalization capacity vs. noise")
lines(noise.level,res.smpl.mean.n1$info$gen.capacity[choose.sparsity,], col="blue", type="b",pch=2)
lines(noise.level,res.imp.smpl.mean.n1$info$gen.capacity[choose.sparsity,], col="green", type="b",pch=3)
legend('topright', legend=c('exhaustive','sampling','imp. sampling'), col=c("black","blue","green"),pch=c(1,2,3),lwd=c(3.5,  3.5, 3.5))


##################
# SD Info Content
##################

max.gen <- max(c(res.mean.n1$info$sd.gen.capacity[choose.sparsity,],res.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,],res.imp.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,])) 
plot(noise.level,res.mean.n1$info$sd.gen.capacity[choose.sparsity,], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="noise level", ylab="std dev info", main="std. dev. info. content vs. noise")
lines(noise.level,res.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,], col="blue", type="b",pch=2)
lines(noise.level,res.imp.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,], col="green", type="b",pch=3)
legend('topright', legend=c('exhaustive','sampling','imp. sampling'), col=c("black","blue","green"),pch=c(1,2,3),lwd=c(3.5,  3.5, 3.5))

######################################################
# Compare cost functions for exhaustive method only
######################################################

choose.sparsity <- 2

max.gen <- max(c(res.mean.n1$info$gen.capacity[choose.sparsity,],res.mean.n2$info$gen.capacity[choose.sparsity,])) 
plot(noise.level,res.mean.n2$info$gen.capacity[choose.sparsity,], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="noise level", ylab="generalization capacity", main="generalization capacity vs. noise")
lines(noise.level,res.mean.n1$info$gen.capacity[choose.sparsity,], col="blue", type="b",pch=2)
legend('topright', legend=c('squared loss','absolute loss'), col=c("black","blue"),pch=c(1,2),lwd=c(3.5,  3.5))


########################################################
#Compare sampling and exhaustive methods for a few d
########################################################

#Now we obtain gen capacity and sd.gen capacity, for exhaustive and sampling methods and for noise = 1,2 and d=3,...,d.max

#Parameters
n <- 100
reps.Z <- 100
reps.mu <- 500
k <- c(1,4)
num.spars <- length(k)
noise.level <- c(2,4)
num.noise <- length(noise.level)            							
choose.sparsity <- 2
d.max <- 20
finish <- 0
ds <- 6:d.max
num.ds <- length(ds)
dimnames <- list(components=ds, noise=noise.level, sim.method=c("exhaustive","sampling","imp.samp"), cost.function=c("mean.n2","mean.n1"))
gen.capacity <- array(NA, dim=c(length(ds), num.noise,3,2) , dimnames=dimnames)
sd.gen.capacity <- array(NA,dim=c(length(ds), num.noise,3,2), dimnames=dimnames)


num.betas <- 100
beta.min <- 1e-12
beta.max <- 100
beta <- exp(seq(log(beta.min), log(beta.max), length.out=num.betas))
beta.opt.n1 <- matrix(NA, num.ds, num.noise)
beta.opt.n2 <- matrix(NA, num.ds, num.noise)


for(i in 1:length(ds)){
	start <- proc.time()[1]
	
	hyp.size <- choose(ds[i],k)
	max.hyp.size <- 2^d.max
	#set.seed(1)
	C <- get.hyp.sp(ds[i])
	Cs <- get.res.hyp.sp(ds[i], k)
	mu0 <- sapply(Cs, function(mat) mat[,sample(1:ncol(mat),size=1)])            # the "true" localization parameter
	dimnames(mu0) <- list(component=1:ds[i], sparsity=k) 
	dim.data <- c(sparsity=num.spars,component=ds[i],repetition=reps.Z,Zs=2, noise=num.noise)
	dimnames.data <- list(sparsity=k, component=seq(ds[i]),repetition=seq(reps.Z),Zs=c("Z1","Z2"), noise.level=seq(num.noise))
	#set.seed(4)
	data.arr <- sim.data(n, noise.level, dim.data, dimnames.data)
	res.mean.n2          <- get.gen.capacity(data.arr, Cs, mu0, beta, cost.mean.n2)
	res.smpl.mean.n2     <- get.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.smpl.n2)
	res.imp.smpl.mean.n2 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n2)
	res.mean.n1          <- get.gen.capacity(data.arr, Cs, mu0, beta, cost.mean.n1)
	res.smpl.mean.n1     <- get.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.smpl.n1)
	res.imp.smpl.mean.n1 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n1)
	
	beta.opt.n2[i,] <- beta[res.imp.smpl.mean.n2$info$indx.beta.opt[choose.sparsity,]]
	beta.opt.n1[i,] <- beta[res.imp.smpl.mean.n1$info$indx.beta.opt[choose.sparsity,]]
	print("beta opt n2")
	print(beta.opt.n2[i,])
	print("beta opt n1")
	print(beta.opt.n1[i,])
	beta.min.aux <- min(beta.opt.n2[i,],beta.opt.n1[i,])*0.5
	beta.max.aux <- max(beta.opt.n2[i,],beta.opt.n1[i,])*1.5
	beta <- exp(seq(log(beta.min.aux), log(beta.max.aux), length.out=num.betas))
	print("new beta range")
	print(paste(round(beta.min.aux,4),"-",round(beta.max.aux,4), sep=""))
	
	gen.capacity[i,,1,1]    <- res.mean.n2$info$gen.capacity[choose.sparsity,] 
	gen.capacity[i,,2,1]    <- res.smpl.mean.n2$info$gen.capacity[choose.sparsity,] 
	gen.capacity[i,,3,1]    <- res.imp.smpl.mean.n2$info$gen.capacity[choose.sparsity,] 
	sd.gen.capacity[i,,1,1] <- res.mean.n2$info$sd.gen.capacity[choose.sparsity,]
	sd.gen.capacity[i,,2,1] <- res.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,]
	sd.gen.capacity[i,,3,1] <- res.imp.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,]
	
	gen.capacity[i,,1,2]    <- res.mean.n1$info$gen.capacity[choose.sparsity,] 
	gen.capacity[i,,2,2]    <- res.smpl.mean.n1$info$gen.capacity[choose.sparsity,] 
	gen.capacity[i,,3,2]    <- res.imp.smpl.mean.n1$info$gen.capacity[choose.sparsity,] 
	sd.gen.capacity[i,,1,2] <- res.mean.n1$info$sd.gen.capacity[choose.sparsity,]
	sd.gen.capacity[i,,2,2] <- res.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,]
	sd.gen.capacity[i,,3,2] <- res.imp.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,]
	
	finish <- c(finish, (proc.time()[1] - start))
	print("d")
	print(ds[i])
	print("finish")
	print(finish)
}

finish <- finish[2:length(finish)]
plot(ds, finish)

###############################
# R(mu,X)=sum(mu-X_bar)^2
###############################

##################
# Gen. capacity
##################

max.gen <- max(gen.capacity[,,,1]) 
plot(ds,gen.capacity[,1,1,1], ylim=c(0,max.gen),col="blue",pch=1,type="b", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(ds,gen.capacity[,2,1,1], col="blue", type="b",pch=2)
lines(ds,gen.capacity[,1,2,1], col="red", type="b",pch=1)
lines(ds,gen.capacity[,2,2,1], col="red", type="b",pch=2)
lines(ds,gen.capacity[,1,3,1], col="green", type="b",pch=1)
lines(ds,gen.capacity[,2,3,1], col="green", type="b",pch=2)
legend('topleft', legend=c(paste('noise  ',noise.level[1],'- exhaustive', sep=""),paste('noise ',noise.level[2],' - exhaustive', sep=""),paste('noise ',noise.level[1],' - sampling', sep=""),paste('noise ',noise.level[2],' - sampling', sep=""),paste('noise ',noise.level[1],' - imp sampling', sep=""),paste('noise ',noise.level[2],' - imp sampling', sep="")), col=c("blue","blue","red","red","green","green"),pch=c(1,2,1,2,1,2),lwd=rep(3.5,6))

##################
# SD Info Content
##################

max.gen <- max(sd.gen.capacity[,,,1]) 
plot(ds,sd.gen.capacity[,1,1,1], ylim=c(0,max.gen),col="blue",pch=1,type="b", xlab="Dimension d", ylab="std dev info", main="std. dev. info. content vs. dimension")
lines(ds,sd.gen.capacity[,2,1,1], col="blue", type="b",pch=2)
lines(ds,sd.gen.capacity[,1,2,1], col="red", type="b",pch=1)
lines(ds,sd.gen.capacity[,2,2,1], col="red", type="b",pch=2)
lines(ds,sd.gen.capacity[,1,3,1], col="green", type="b",pch=1)
lines(ds,sd.gen.capacity[,2,3,1], col="green", type="b",pch=2)
legend('topleft', legend=c(paste('noise  ',noise.level[1],'- exhaustive', sep=""),paste('noise ',noise.level[2],' - exhaustive', sep=""),paste('noise ',noise.level[1],' - sampling', sep=""),paste('noise ',noise.level[2],' - sampling', sep=""),paste('noise ',noise.level[1],' - imp sampling', sep=""),paste('noise ',noise.level[2],' - imp sampling', sep="")), col=c("blue","blue","red","red","green","green"),pch=c(1,2,1,2,1,2),lwd=rep(3.5,6))

###############################
# R(mu,X)=sum(|mu-X_bar|)
###############################

##################
# Gen. capacity
##################

max.gen <- max(gen.capacity[,,,2]) 
plot(ds,gen.capacity[,1,1,2], ylim=c(0,max.gen),col="blue",pch=1,type="b", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(ds,gen.capacity[,2,1,2], col="blue", type="b",pch=2)
lines(ds,gen.capacity[,1,2,2], col="red", type="b",pch=1)
lines(ds,gen.capacity[,2,2,2], col="red", type="b",pch=2)
lines(ds,gen.capacity[,1,3,2], col="green", type="b",pch=1)
lines(ds,gen.capacity[,2,3,2], col="green", type="b",pch=2)
legend('topleft', legend=c(paste('noise  ',noise.level[1],'- exhaustive', sep=""),paste('noise ',noise.level[2],' - exhaustive', sep=""),paste('noise ',noise.level[1],' - sampling', sep=""),paste('noise ',noise.level[2],' - sampling', sep=""),paste('noise ',noise.level[1],' - imp sampling', sep=""),paste('noise ',noise.level[2],' - imp sampling', sep="")), col=c("blue","blue","red","red","green","green"),pch=c(1,2,1,2,1,2),lwd=rep(3.5,6))

##################
# SD Info Content
##################

max.gen <- max(sd.gen.capacity[,,,2]) 
plot(ds,sd.gen.capacity[,1,1,2], ylim=c(0,max.gen),col="blue",pch=1,type="b", xlab="Dimension d", ylab="std dev info", main="std. dev. info. content vs. dimension")
lines(ds,sd.gen.capacity[,2,1,2], col="blue", type="b",pch=2)
lines(ds,sd.gen.capacity[,1,2,2], col="red", type="b",pch=1)
lines(ds,sd.gen.capacity[,2,2,2], col="red", type="b",pch=2)
lines(ds,sd.gen.capacity[,1,3,2], col="green", type="b",pch=1)
lines(ds,sd.gen.capacity[,2,3,2], col="green", type="b",pch=2)
legend('topleft', legend=c(paste('noise  ',noise.level[1],'- exhaustive', sep=""),paste('noise ',noise.level[2],' - exhaustive', sep=""),paste('noise ',noise.level[1],' - sampling', sep=""),paste('noise ',noise.level[2],' - sampling', sep=""),paste('noise ',noise.level[1],' - imp sampling', sep=""),paste('noise ',noise.level[2],' - imp sampling', sep="")), col=c("blue","blue","red","red","green","green"),pch=c(1,2,1,2,1,2),lwd=rep(3.5,6))

######################################################
# Compare cost functions for exhaustive method only
######################################################

max.gen <- max(gen.capacity[,,1,]) 
plot(ds,gen.capacity[,1,1,1], ylim=c(0,max.gen),col="black",pch=1,type="b", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(ds,gen.capacity[,1,1,2], col="blue", type="b",pch=2)
lines(ds,gen.capacity[,2,1,1], col="black", type="b",pch=2)
lines(ds,gen.capacity[,2,1,2], col="blue", type="b",pch=2)
legend('topleft', legend=c(paste('noise  ',noise.level[1],'- squared loss', sep=""),paste('noise ',noise.level[2],' - squared loss', sep=""),paste('noise ',noise.level[1],' - absolute loss', sep=""),paste('noise ',noise.level[2],' - absolute loss', sep="")), col=c("black","black","blue","blue"),pch=c(1,2,1,2),lwd=rep(3.5,4))



################################################################################
# Now we obtain gen capacity and sd.gen capacity, for sampling methods and for 
# noise = 1,2 and d=3,...,10000
################################################################################

# Now we obtain gen capacity and sd.gen capacity, for exhaustive and sampling 
# methods and for noise = 1,2 and d=3,...,d.max

#Parameters
n <- 100
reps.Z <- 100
reps.mu <- 100
k <- c(1,4)
num.spars <- length(k)
noise.level <- rep(8,2)
num.noise <- length(noise.level)            							
choose.sparsity <- 2
d.max <- 10000
finish <- 0
num.ds <- 100
ds <- round(seq(10,d.max, length.out=num.ds))
dimnames <- list(components=ds, noise=noise.level, cost.function=c("mean.n2","mean.n1"))
gen.capacity <- array(NA, dim=c(length(ds), num.noise, 2) , dimnames=dimnames)
sd.gen.capacity <- array(NA,dim=c(length(ds), num.noise, 2), dimnames=dimnames)


num.betas <- 100
beta.min <- 1e-12
beta.max <- 50
beta <- exp(seq(log(beta.min), log(beta.max), length.out=num.betas))
beta.opt.n1 <- matrix(NA, num.ds, num.noise)
beta.opt.n2 <- matrix(NA, num.ds, num.noise)

for(i in 1:length(ds)){
	start <- proc.time()[1]
	
	mu0 <- sapply(k, function(ak){
		 res <- rep(0,ds[i])
		 indx <- sample(1:ds[i],size=ak)
		 res[indx] <- 1
		 return(res)
	 })
	
	dimnames(mu0) <- list(component=1:ds[i], sparsity=k) 
	dim.data <- c(sparsity=num.spars,component=ds[i],repetition=reps.Z,Zs=2, noise=num.noise)
	dimnames.data <- list(sparsity=k, component=seq(ds[i]),repetition=seq(reps.Z),Zs=c("Z1","Z2"), noise.level=seq(num.noise))
	#set.seed(4)
	data.arr <- sim.data(n, noise.level, dim.data, dimnames.data)
	
	res.imp.smpl.mean.n2 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n2)
	res.imp.smpl.mean.n1 <- get.imp.smpl.gen.capacity(reps.mu, data.arr, mu0, beta, cost.mean.imp.smpl.n1)
	
	beta.opt.n2[i,] <- beta[res.imp.smpl.mean.n2$info$indx.beta.opt[choose.sparsity,]]
	beta.opt.n1[i,] <- beta[res.imp.smpl.mean.n1$info$indx.beta.opt[choose.sparsity,]]
	print("beta opt n2")
	print(beta.opt.n2[i,])
	print("beta opt n1")
	print(beta.opt.n1[i,])
	beta.min.aux <- min(beta.opt.n2[i,],beta.opt.n1[i,])*0.5
	beta.max.aux <- max(beta.opt.n2[i,],beta.opt.n1[i,])*1.5
	beta <- exp(seq(log(beta.min.aux), log(beta.max.aux), length.out=num.betas))
	print("new beta range")
	print(paste(round(beta.min.aux,4),"-",round(beta.max.aux,4), sep=""))
	
	
	gen.capacity[i,,1]    <- res.imp.smpl.mean.n2$info$gen.capacity[choose.sparsity,] 
	sd.gen.capacity[i,,1] <- res.imp.smpl.mean.n2$info$sd.gen.capacity[choose.sparsity,]
	gen.capacity[i,,2]    <- res.imp.smpl.mean.n1$info$gen.capacity[choose.sparsity,] 
	sd.gen.capacity[i,,2] <- res.imp.smpl.mean.n1$info$sd.gen.capacity[choose.sparsity,]

	finish <- c(finish, (proc.time()[1] - start))
	
	print("gen capacity")
	print(gen.capacity[i,,1])
	
	print("d")
	print(ds[i])
	print("finish")
	print(finish[length(finish)])
}

finish <- finish[2:length(finish)]
plot(ds, finish)

plot(rep(ds,2), as.numeric(beta.opt.n2),ylim=range(c(as.numeric(beta.opt.n2),as.numeric(beta.opt.n1))))
plot(rep(ds,2), as.numeric(beta.opt.n1),ylim=range(c(as.numeric(beta.opt.n2),as.numeric(beta.opt.n1))))

###############################
# R(mu,X)=sum(mu-X_bar)^2
###############################

##################
# Gen. capacity
##################

max.gen <- max(gen.capacity[,,1]) 
x <- rep(ds, num.noise)
y <- as.numeric(gen.capacity[,,1])
indx <- order(x)
x <- x[indx]
gc.mean.n2 <- y[indx]
plot(x,gc.mean.n2, ylim=c(0,max.gen),col="blue",pch=1,type="p", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(ds,log(choose(ds,k[choose.sparsity])), col="red", type="l")
gc.spl.mean.n2 <- smooth.spline(x,gc.mean.n2,penalty=4)
lines(gc.spl.mean.n2, col="black")
legend('bottomright', legend=c(paste('noise ', noise.level[1], ' - imp sampling', sep=""),"trend",paste('log(choose(d,',k[choose.sparsity], '))',sep="")), col=c("blue","black","red"),pch=c(1,0,0),lwd=rep(3.5,3))

##################
# SD Info Content
##################

max.gen <- max(sd.gen.capacity[,,1]) 
x <- rep(ds, num.noise)
y <- as.numeric(sd.gen.capacity[,,1])
indx <- order(x)
x <- x[indx]
sdgc.mean.n2 <- y[indx]
plot(x,sdgc.mean.n2, ylim=c(0,max.gen),col="blue",pch=1,type="p", xlab="Dimension d", ylab="sd generalization capacity", main="std. dev. info. content vs. dimension")
sdgc.spl.mean.n2 <- smooth.spline(x,sdgc.mean.n2,penalty=4)
lines(sdgc.spl.mean.n2, col="black")
legend('bottomright', legend=c(paste('noise ', noise.level[1], ' - imp sampling', sep=""),"trend"), col=c("blue","black"),pch=c(1,0),lwd=rep(3.5,2))

###############################
# R(mu,X)=sum(|mu-X_bar|)
###############################

##################
# Gen. capacity
##################

max.gen <- max(gen.capacity[,,2]) 
x <- rep(ds, num.noise)
y <- as.numeric(gen.capacity[,,2])
indx <- order(x)
x <- x[indx]
gc.mean.n1 <- y[indx]
plot(x,gc.mean.n1, ylim=c(0,max.gen),col="blue",pch=1,type="p", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(ds,log(choose(ds,k[choose.sparsity])), col="red", type="l")
gc.spl.mean.n1 <- smooth.spline(x,gc.mean.n1,penalty=4)
lines(gc.spl.mean.n1, col="black")
legend('bottomright', legend=c(paste('noise ', noise.level[1], ' - imp sampling', sep=""),"trend",paste('log(choose(d,',k[choose.sparsity], '))',sep="")), col=c("blue","black","red"),pch=c(1,0,0),lwd=rep(3.5,3))

##################
# SD Info Content
##################

max.gen <- max(sd.gen.capacity[,,2]) 
x <- rep(ds, num.noise)
y <- as.numeric(sd.gen.capacity[,,2])
indx <- order(x)
x <- x[indx]
sdgc.mean.n1 <- y[indx]
plot(x,sdgc.mean.n1, ylim=c(0,max.gen),col="blue",pch=1,type="p", xlab="Dimension d", ylab="sd generalization capacity", main="std. dev. info. content vs. dimension")
sdgc.spl.mean.n1 <- smooth.spline(x,sdgc.mean.n1,penalty=4)
lines(sdgc.spl.mean.n1, col="black")
legend('bottomright', legend=c(paste('noise ', noise.level[1], ' - imp sampling', sep=""),"trend"), col=c("blue","black"),pch=c(1,0),lwd=rep(3.5,2))

######################################################
# Compare cost functions for exhaustive method only
######################################################

max.gen <- max(gen.capacity) 
plot(x,gc.mean.n2, ylim=c(0,max.gen),col="black",pch=1,type="p", xlab="Dimension d", ylab="generalization capacity", main="generalization capacity vs. dimension")
lines(x,gc.mean.n1,col="blue",pch=2,type="p")
lines(gc.spl.mean.n2, col="black",lwd=3)
lines(gc.spl.mean.n1, col="blue",lwd=3)
legend('bottomright', legend=c(paste('noise ', noise.level[1], '  squared loss', sep=""),paste('noise ', noise.level[1], '  absolute loss', sep="")), col=c("black","blue"),pch=c(1,2),lwd=rep(3.5,2))


